On the Casimir scaling violation in the cusp anomalous dimension at small angle

We compute the four-loop $n_f$ contribution proportional to the quartic Casimir of the QCD cusp anomalous dimension as an expansion for small cusp angle $\phi$. This piece is gauge invariant, violates Casimir scaling, and first appears at four loops. It requires the evaluation of genuine non-planar four-loop Feynman integrals. We present results up to ${\mathcal O}(\phi^4)$. One motivation for our calculation is to probe a recent conjecture on the all-order structure of the cusp anomalous dimension. As a byproduct we obtain the four-loop HQET wave function anomalous dimension for this color structure.

==> anc/HQET_MI_res.txt <==
{G[{1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0}] -> 
  -1/(96*eps^3) - 17/(144*eps^2) + (-712 - 21*Pi^2)/(864*eps) + 
   eps^6*WARN[1] + (-5960 - 357*Pi^2 + 342*Zeta[3])/1296 + 
   (eps*(-74760*Pi^2 - 1431*Pi^4 + 680*(-1294 + 171*Zeta[3])))/38880 + 
   (eps^2*(-6017200 - 625800*Pi^2 - 24327*Pi^4 + 1710*(712 + 21*Pi^2)*
       Zeta[3] + 131706*Zeta[5]))/58320 + 
   (eps^3*(-509436*Pi^4 - 8667*Pi^6 - 3420*Zeta[3]*(-5960 + 171*Zeta[3]) + 
      7140*Pi^2*(-1294 + 171*Zeta[3]) + 68*(-1153280 + 65853*Zeta[5])))/
    174960 + (eps^4*(-3468980480 - 1031373*Pi^6 + 
      10017*Pi^4*(-2980 + 171*Zeta[3]) - 406980*Zeta[3]*
       (-2588 + 171*Zeta[3]) + 328211352*Zeta[5] + 
      147*Pi^2*(-3008600 + 608760*Zeta[3] + 65853*Zeta[5]) + 
      45478665*Zeta[7]))/1837080 + 
   (eps^5*(-431963280*Pi^6 - 7331877*Pi^8 + 6811560*Pi^4*
       (-1294 + 171*Zeta[3]) - 5880*Pi^2*(19605760 + 
        855*Zeta[3]*(-5960 + 171*Zeta[3]) - 1119501*Zeta[5]) + 
      560*(5420*(-283276 + 36207*Zeta[5]) - 171*Zeta[3]*
         (-3008600 + 304380*Zeta[3] + 65853*Zeta[5])) + 30925492200*Zeta[7]))/
    110224800, G[{1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0}] -> 
  5053/48000 + 1/(1440*eps^2) + 157/(14400*eps) + (11*Pi^2)/4320 + 
   eps^7*WARN[2] + (eps^2*(734654439 + 50024700*Pi^2 + 934000*Pi^4 - 
      103620000*Zeta[3]))/129600000 + 
   (eps*(3534099 + 172700*Pi^2 - 220000*Zeta[3]))/4320000 + 
   (eps^4*(99109542000*Pi^4 + 1881200000*Pi^6 - 
      7700*Pi^2*(-244884813 + 34540000*Zeta[3]) + 
      7*(2994267423591 + 220000*Zeta[3]*(-3534099 + 110000*Zeta[3]) - 
        220541040000*Zeta[5])))/90720000000 + 
   (eps^3*(47754156393 + 3887508900*Pi^2 + 146638000*Pi^4 - 
      220000*(45477 + 1100*Pi^2)*Zeta[3] - 1404720000*Zeta[5]))/1296000000 + 
   (eps^5*(3863917728010557 + 367707004226100*Pi^2 + 23105939262000*Pi^4 + 
      886045200000*Pi^6 - 1540000*(734654439 + 50024700*Pi^2 + 934000*Pi^4)*
       Zeta[3] + 79787400000000*Zeta[3]^2 - 9833040000*(45477 + 1100*Pi^2)*
       Zeta[5] - 75616200000000*Zeta[7]))/2721600000000 + 
   eps^6*((1242370798386831 - 389107940980000*Zeta[3] - 
       183867390640000*Zeta[5])/144000000000 + 
     (2566539972000*Pi^6 + 51723080000*Pi^8 - 196140*Pi^4*
        (-244884813 + 34540000*Zeta[3]) + 231*Pi^2*(2994267423591 + 
         220000*Zeta[3]*(-3534099 + 110000*Zeta[3]) - 220541040000*Zeta[5]) + 
       4158000000*Zeta[3]*(55583*Zeta[3] + 15608*Zeta[5]))/816480000000 - 
     (2198471*Zeta[7])/5040), 
 G[{1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] -> 
  1/(576*eps^2) + 11/(432*eps) + (388 + 9*Pi^2)/1728 + eps^6*WARN[3] + 
   eps^2*((97*Pi^2)/144 + (89*Pi^4)/8640 + (27197 - 3069*Zeta[3])/2916) + 
   (eps*(6040 + 297*Pi^2 - 279*Zeta[3]))/3888 + 
   (eps^4*(1933755040 + 9789822*Pi^4 + 130707*Pi^6 + 
      7560*Pi^2*(27197 - 3069*Zeta[3]) + 39060*Zeta[3]*
       (-12080 + 279*Zeta[3]) - 76490568*Zeta[5]))/7348320 + 
   (eps^3*(2980720 + 271800*Pi^2 + 8811*Pi^4 - 1395*(388 + 9*Pi^2)*Zeta[3] - 
      41391*Zeta[5]))/58320 + 
   (eps^5*(2875554*Pi^6 - 16821*Pi^4*(-6040 + 279*Zeta[3]) + 
      28*(510270400 + 2790*Zeta[3]*(-54394 + 3069*Zeta[3]) - 
        36134343*Zeta[5]) - 567*Pi^2*(-2980720 + 541260*Zeta[3] + 
        41391*Zeta[5]) - 89568585*Zeta[7]))/11022480, 
 G[{1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0}] -> 
  1/(36*eps^3) + 7/(18*eps^2) + (31/9 + (11*Pi^2)/108)/eps + eps^6*WARN[4] + 
   (eps*(538560 + 40920*Pi^2 + 943*Pi^4 - 84840*Zeta[3]))/3240 + 
   (1356 + 77*Pi^2 - 101*Zeta[3])/54 + 
   (eps^3*(116932*Pi^4 + 2729*Pi^6 - 440*Pi^2*(-4488 + 707*Zeta[3]) + 
      4*(5209920 + 505*Zeta[3]*(-2712 + 101*Zeta[3]) - 478422*Zeta[5])))/
    3240 + (eps^2*(1696320 + 149160*Pi^2 + 6601*Pi^4 - 
      1010*(372 + 11*Pi^2)*Zeta[3] - 68346*Zeta[5]))/1620 + 
   (eps^4*(401163*Pi^6 + 6601*Pi^4*(1356 - 101*Zeta[3]) + 
      42420*Zeta[3]*(-8976 + 707*Zeta[3]) - 
      462*Pi^2*(-282720 + 62620*Zeta[3] + 11391*Zeta[5]) - 
      54*(868*(-28320 + 3797*Zeta[5]) + 695005*Zeta[7])))/34020 + 
   (eps^5*(426378960*Pi^6 + 10511161*Pi^8 - 1584240*Pi^4*
       (-4488 + 707*Zeta[3]) + 18480*Pi^2*(5209920 + 
        505*Zeta[3]*(-2712 + 101*Zeta[3]) - 478422*Zeta[5]) + 
      10080*(101*Zeta[3]*(-282720 + 31310*Zeta[3] + 11391*Zeta[5]) - 
        9*(-10587840 + 1716244*Zeta[5] + 695005*Zeta[7]))))/4082400, 
 G[{1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0}] -> 
  -1/(144*eps^3) - 25/(288*eps^2) + (-133 - 4*Pi^2)/(192*eps) + 
   eps^6*WARN[5] + (-15951 - 900*Pi^2 + 1376*Zeta[3])/3456 + 
   (eps*(-982545 - 71820*Pi^2 - 1808*Pi^4 + 172000*Zeta[3]))/34560 + 
   eps^3*(-9272119/9216 - (65503*Pi^2)/768 - (15029*Pi^4)/2880 - 
     (1427*Pi^6)/9720 + (43*(5317 + 300*Pi^2)*Zeta[3])/864 - 
     (1849*Zeta[3]^2)/162 + (8555*Zeta[5])/72) + 
   (eps^2*(-11738835 - 957060*Pi^2 - 45200*Pi^4 + 20640*(133 + 4*Pi^2)*
       Zeta[3] + 657024*Zeta[5]))/69120 + 
   eps^4*(-109929253/18432 - (260863*Pi^2)/512 - (600821*Pi^4)/17280 - 
     (7135*Pi^6)/3888 + (43*(982545 + 71820*Pi^2 + 1808*Pi^4)*Zeta[3])/
      25920 - (46225*Zeta[3]^2)/324 + (1711*(133 + 4*Pi^2)*Zeta[5])/240 + 
     (65983*Zeta[7])/252) + eps^5*(-435832357/12288 + 
     (11217109*Zeta[3])/1152 + (9097387*Zeta[5])/1440 + 
     (-212565920*Pi^6 - 6613312*Pi^8 + 15820*Pi^4*(-196509 + 34400*Zeta[3]) - 
       577920*Zeta[3]*(28595*Zeta[3] + 13688*Zeta[5]) + 
       525*Pi^2*(-83449071 + 1376*(15951 - 688*Zeta[3])*Zeta[3] + 
         9855360*Zeta[5]))/14515200 + (1649575*Zeta[7])/504), 
 G[{1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0}] -> 
  -121/235200 - 1/(40320*eps) + (eps*(-2905204 - 62475*Pi^2))/444528000 + 
   eps^7*WARN[6] + (eps^2*(-519893212 - 22678425*Pi^2 + 32670750*Zeta[3]))/
    7779240000 + (eps^3*(-2992951327696 - 
      3675*Pi^2*(49388468 + 907725*Pi^2) + 426941361000*Zeta[3]))/
    4900921200000 + (eps^4*(-450238789125488 - 
      3675*Pi^2*(8838184604 + 329504175*Pi^2 - 555402750*Zeta[3]) + 
      94915193583000*Zeta[3] + 13938696371250*Zeta[5]))/85766121000000 + 
   (eps^5*(-4845719577903750*Pi^4 - 94542683878125*Pi^6 - 
      588073500*Zeta[3]*(-519893212 + 16335375*Zeta[3]) + 
      2748900*Pi^2*(-34010810542 + 4851606375*Zeta[3]) + 
      484*(-2436057153801128 + 188172401011875*Zeta[5])))/27016328115000000 + 
   (eps^6*(-56149544710216795552 - 11439664749253125*Pi^6 + 
      1111963125*Pi^4*(-259946606 + 16335375*Zeta[3]) - 
      239585500*Zeta[3]*(-68021621084 + 4851606375*Zeta[3]) + 
      6749126075423497500*Zeta[5] + 20825*Pi^2*(-225119394562744 + 
        47457596791500*Zeta[3] + 6969348185625*Zeta[5]) + 
      1170991205227265625*Zeta[7]))/157595247337500000, 
 G[{0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0}] -> 
  -1/(16*eps^3) - 25/(24*eps^2) - (1624 + 51*Pi^2)/(144*eps) + 
   eps^6*WARN[7] - (eps*(828240*Pi^2 + 22527*Pi^4 + 
      40*(283132 - 49725*Zeta[3])))/12960 + 
   (-22264 - 1275*Pi^2 + 1989*Zeta[3])/216 - 
   (eps^3*(36583848*Pi^4 + 1047843*Pi^6 - 
      2040*Pi^2*(-283132 + 49725*Zeta[3]) + 
      20*(337607552 - 88566192*Zeta[3] + 3956121*Zeta[3]^2 - 
        38386710*Zeta[5])))/116640 - 
   (eps^2*(139274080 + 563175*Pi^4 - 32301360*Zeta[3] - 
      510*Pi^2*(-22264 + 1989*Zeta[3]) - 7677342*Zeta[5]))/19440 - 
   (eps^5*(238237584480*Pi^6 + 7244202681*Pi^8 - 
      12615120*Pi^4*(-283132 + 49725*Zeta[3]) + 
      142800*Pi^2*(337607552 - 88566192*Zeta[3] + 3956121*Zeta[3]^2 - 
        38386710*Zeta[5]) + 160*(3421574152640 + 112432958820*Zeta[3]^2 - 
        598249198008*Zeta[5] + 13923*Zeta[3]*(-69637040 + 3838671*Zeta[5]) - 
        284168118375*Zeta[7])))/146966400 - 
   (eps^4*(183372525*Pi^6 - 157689*Pi^4*(-22264 + 1989*Zeta[3]) - 
      714*Pi^2*(-69637040 + 16150680*Zeta[3] + 3838671*Zeta[5]) + 
      2*(284704636160 - 78840936720*Zeta[3] + 6923211750*Zeta[3]^2 - 
        43638011928*Zeta[5] - 11366724735*Zeta[7])))/1224720, 
 G[{0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] -> 
  -1/(640*eps^2) - 533/(19200*eps) - (17*(10577 + 300*Pi^2))/576000 + 
   eps^6*WARN[8] + eps*(-50354957/17280000 - (9061*Pi^2)/57600 + 
     (23*Zeta[3])/96) + 
   (eps^2*(-12948223561 - 300*Pi^2*(3056753 + 74820*Pi^2) + 
      2206620000*Zeta[3]))/518400000 + 
   (eps^4*(-28251949698000*Pi^4 - 730112400000*Pi^6 + 
      464100*Pi^2*(-996017197 + 169740000*Zeta[3]) - 
      7*(777846653325169 + 4140000*Zeta[3]*(-50354957 + 2070000*Zeta[3]) - 
        82384445520000*Zeta[5])))/3265920000000 + 
   (eps^3*(-3201382884053 - 256810280700*Pi^2 - 11963718000*Pi^4 + 
      70380000*(10577 + 300*Pi^2)*Zeta[3] + 154567440000*Zeta[5]))/
    15552000000 + eps^5*(-187600209009686237/13996800000000 - 
     (54423509028901*Pi^2)/46656000000 - (62792631379*Pi^4)/777600000 - 
     (36032399*Pi^6)/9072000 + 
     (23*(12948223561 + 300*Pi^2*(3056753 + 74820*Pi^2))*Zeta[3])/77760000 - 
     (281957*Zeta[3]^2)/864 + (135167*(10577 + 300*Pi^2)*Zeta[5])/720000 + 
     (104051*Zeta[7])/224), G[{0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0}] -> 
  eps^3*WARN[9] + (3*Zeta[3])/(4*eps^2) + (Pi^4 + 600*Zeta[3])/(80*eps) + 
   (Pi^4 + (504 + 34*Pi^2)*Zeta[3] + 102*Zeta[5])/8 + 
   eps*((21*Pi^4)/20 + (517*Pi^6)/5040 + (85*(12 + Pi^2)*Zeta[3])/2 - 
     (481*Zeta[3]^2)/4 + (255*Zeta[5])/2) + 
   eps^2*((17*Pi^4)/2 + (517*Pi^6)/504 + (4092 + 357*Pi^2 + (2243*Pi^4)/120)*
      Zeta[3] - (2405*Zeta[3]^2)/2 + (17*(252 + 17*Pi^2)*Zeta[5])/4 + 
     (1413*Zeta[7])/8), G[{0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0}] -> 
  (-5*Pi^6)/378 + eps^2*WARN[10] - 17*Zeta[3]^2 + 5*Zeta[5] - 
   (5*Zeta[5])/eps + eps*((5*Pi^6)/378 - (17*Pi^4*Zeta[3])/30 + 
     17*Zeta[3]^2 - (5*(21 + 17*Pi^2)*Zeta[5])/3 - (225*Zeta[7])/2), 
 G[{0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0}] -> 
  -1/(480*eps^2) - 289/(7200*eps) + (-52186 - 1275*Pi^2)/108000 + 
   eps^6*WARN[11] - (eps^2*(2059110272 + 133074300*Pi^2 + 2788875*Pi^4 - 
      318622500*Zeta[3]))/48600000 - 
   (eps*(7706464 + 368475*Pi^2 - 551250*Zeta[3]))/1620000 - 
   (eps^4*(1018781615250*Pi^4 + 22606340625*Pi^6 - 
      35700*Pi^2*(-514777568 + 79655625*Zeta[3]) + 
      28*(8059626029168 - 2124094140000*Zeta[3] + 75969140625*Zeta[3]^2 - 
        714428049375*Zeta[5])))/76545000000 - 
   (eps^3*(261158546528 + 805984875*Pi^4 - 57535065000*Zeta[3] - 
      5100*Pi^2*(-3853232 + 275625*Zeta[3]) - 9888277500*Zeta[5]))/
    729000000 - (eps^5*(6533232440625*Pi^6 - 39044250*Pi^4*
       (-3853232 + 275625*Zeta[3]) - 35700*Pi^2*(-65289636632 + 
        14383766250*Zeta[3] + 2472069375*Zeta[5]) + 
      4*(6867788337900224 - 1986397940520000*Zeta[3] + 
        153685571484375*Zeta[3]^2 - 903051886826250*Zeta[5] - 
        178982883984375*Zeta[7])))/1148175000000, 
 G[{1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0}] -> 
  1/(1920*eps^2) + 493/(57600*eps) + (76507 + 1950*Pi^2)/864000 + 
   eps^6*WARN[12] + (eps^2*(391555844 + 24864775*Pi^2 + 605250*Pi^4 - 
      67294500*Zeta[3]))/64800000 + 
   (eps*(9857918 + 480675*Pi^2 - 819000*Zeta[3]))/12960000 + 
   (eps^4*(486211548375*Pi^4 + 14244862500*Pi^6 - 
      81900*Pi^2*(-97888961 + 16823625*Zeta[3]) + 
      28*(3946580462108 + 1433250*Zeta[3]*(-704137 + 29250*Zeta[3]) - 
        487507055625*Zeta[5])))/306180000000 + 
   (eps^3*(45441765256 + 3203823350*Pi^2 + 149194125*Pi^4 - 
      136500*(76507 + 1950*Pi^2)*Zeta[3] - 2636955000*Zeta[5]))/972000000 + 
   (eps^5*(6442597776518288 + 465210071808300*Pi^2 + 31324150564875*Pi^4 + 
      1755679303125*Pi^6 - 4299750*(391555844 + 24864775*Pi^2 + 605250*Pi^4)*
       Zeta[3] + 144674763187500*Zeta[3]^2 - 13844013750*(76507 + 1950*Pi^2)*
       Zeta[5] - 313308936562500*Zeta[7]))/2296350000000, 
 G[{1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0}] -> 
  11059/162000 + 1/(2880*eps^2) + 11/(1800*eps) + Pi^2/576 + eps^6*WARN[13] + 
   eps^2*(49437121/9112500 + (Pi^2*(44236 + 1047*Pi^2))/129600 - 
     (253*Zeta[3])/270) + eps*(4759/7500 + (11*Pi^2)/360 - 
     (23*Zeta[3])/432) + 
   (eps^3*(8137887872 + 3375*Pi^2*(171324 + 7678*Pi^2 - 14375*Zeta[3]) - 
      1907677500*Zeta[3] - 402519375*Zeta[5]))/182250000 + 
   eps^4*(185249604799/512578125 + 
     (Pi^2*(2768478776 + 162102822*Pi^2 + 4259625*Pi^4))/102060000 - 
     (23*(28554 + 1375*Pi^2)*Zeta[3])/6750 + (2645*Zeta[3]^2)/648 - 
     (87461*Zeta[5])/2250) + eps^5*(7444189650892/2562890625 + 
     (508617992*Pi^2)/2278125 + (1660891*Pi^4)/112500 + 
     (124949*Pi^6)/170100 - (23*(790993936 + 1125*Pi^2*(44236 + 1047*Pi^2))*
       Zeta[3])/21870000 + (5819*Zeta[3]^2)/81 - 
     (7951*(44236 + 1125*Pi^2)*Zeta[5])/810000 - (104051*Zeta[7])/1008), 
 G[{1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0}] -> 
  -3/(640*eps^3) - 199/(3200*eps^2) + (-409/750 - (11*Pi^2)/640)/eps + 
   eps^6*WARN[14] + eps*(-2624792/84375 - (4499*Pi^2)/2250 - 
     (659*Pi^4)/9600 + (15721*Zeta[3])/2400) + 
   (-3009724 - 164175*Pi^2 + 355500*Zeta[3])/720000 + 
   (eps^2*(-37919311024 - 2483022300*Pi^2 - 147533625*Pi^4 + 
      355500*(26176 + 825*Pi^2)*Zeta[3] + 3809632500*Zeta[5]))/162000000 + 
   (eps^3*(-2183558732288 - 9703116000*Pi^4 - 428878125*Pi^6 + 
      355500*(1504862 - 88875*Zeta[3])*Zeta[3] + 
      1650*Pi^2*(-83993344 + 17686125*Zeta[3]) + 379058433750*Zeta[5]))/
    1215000000 + eps^4*(-7992071158591/569531250 + 
     (829434272*Zeta[3])/253125 + (-1137956625*Pi^6 - 83832232500*Zeta[3]^2 + 
       19770*Pi^4*(-752431 + 88875*Zeta[3]) + 
       88*Pi^2*(-2369956939 + 581598000*Zeta[3]))/243000000 + 
     (5129678*Zeta[5])/1875 + (68981*Pi^2*Zeta[5])/800 + 
     (1363197*Zeta[7])/1120) + eps^5*(-473192530465592/4271484375 - 
     (375299157112*Pi^2)/56953125 - (1729737928*Pi^4)/3796875 - 
     (2078947*Pi^6)/50625 - (6114517*Pi^8)/3024000 + 
     (79*(37919311024 + 75*Pi^2*(33106964 + 1967115*Pi^2))*Zeta[3])/
      121500000 - (6241*(26176 + 825*Pi^2)*Zeta[3]^2)/54000 + 
     (6271*(3009724 + 164175*Pi^2)*Zeta[5])/900000 - 
     (495409*Zeta[3]*Zeta[5])/200 + (90425401*Zeta[7])/5600), 
 G[{1, 0, 1, 0, 2, 1, 0, 2, 1, 0, 1, 0, 0, 0}] -> 
  Pi^2/(12*eps^3) + eps^3*WARN[15] + (Pi^2*(120 + 241*Pi^2 - 5210*Zeta[3]))/
    180 + (Pi^2 - 21*Zeta[3])/(6*eps^2) + 
   (Pi^2/3 + (241*Pi^4)/360 - 7*Zeta[3])/eps - 14*Zeta[3] + 
   eps*((241*Pi^4)/90 + (1079*Pi^6)/280 + Pi^2*(4/3 - (521*Zeta[3])/9) + 
     (7*Zeta[3]*(-12 + 209*Zeta[3]))/3 - 250*Zeta[5]) - 125*Zeta[5] + 
   eps^2*((1079*Pi^6)/140 + (Pi^4*(1446 - 45697*Zeta[3]))/270 - 56*Zeta[3] + 
     (2926*Zeta[3]^2)/3 + Pi^2*(8/3 - (1042*Zeta[3])/9 - (5647*Zeta[5])/5) - 
     500*Zeta[5] - (14729*Zeta[7])/4), 
 G[{1, 0, 1, 1, 0, 2, 1, 0, 2, 1, 0, 0, 0, 0}] -> 
  Pi^2/(12*eps^3) + (163*Pi^4)/90 + eps^3*WARN[16] + 
   (2*Pi^2*(3 - 137*Zeta[3]))/9 + (Pi^2/3 + (163*Pi^4)/180 - 10*Zeta[3])/
    eps + (Pi^2/6 - 5*Zeta[3])/eps^2 + 
   eps*((163*Pi^4)/45 + (25519*Pi^6)/3780 + (4*Pi^2*(3 - 137*Zeta[3]))/9 + 
     (20*Zeta[3]*(-6 + 73*Zeta[3]))/3 - 728*Zeta[5]) - 
   4*(5*Zeta[3] + 91*Zeta[5]) + 
   (eps^2*(25519*Pi^6 + 28*Pi^4*(489 - 10811*Zeta[3]) - 
      42*Pi^2*(-120 + 5480*Zeta[3] + 93633*Zeta[5]) + 
      5040*(5*Zeta[3]*(-6 + 73*Zeta[3]) - 6*(91*Zeta[5] + 1284*Zeta[7]))))/
    1890, G[{1, 0, 1, 1, 1, 1, 1, 0, 2, 0, 1, 0, 0, 0}] -> 
  -Pi^2/(12*eps^3) + eps^3*WARN[17] - (Pi^2*(240 + 326*Pi^2 - 2695*Zeta[3]))/
    90 + 60*Zeta[3] + (-Pi^2/3 + 5*Zeta[3])/eps^2 + 
   (-Pi^2 - (163*Pi^4)/180 + 20*Zeta[3])/eps + 364*Zeta[5] + 
   eps*((-163*Pi^4)/15 - (51101*Pi^6)/7560 + (10*(48 - 137*Zeta[3])*Zeta[3])/
      3 + (2*Pi^2*(-30 + 539*Zeta[3]))/9 + 1456*Zeta[5]) + 
   eps^2*((-51101*Pi^6)/1890 + (40*(30 - 137*Zeta[3])*Zeta[3])/3 + 
     (4*Pi^4*(-978 + 5239*Zeta[3]))/135 + 
     Pi^2*(-16 + (1078*Zeta[3])/3 + (62317*Zeta[5])/30) + 
     48*(91*Zeta[5] + 428*Zeta[7])), 
 G[{1, 0, 1, 0, 2, 1, 1, 1, 2, 0, 0, 0, 0, 0}] -> 
  Pi^2/(12*eps^3) + eps^3*WARN[18] + (Pi^2*(240 + 569*Pi^2 - 10150*Zeta[3]))/
    360 + (Pi^2/3 + (569*Pi^4)/720 - (17*Zeta[3])/2)/eps + 
   (Pi^2/6 - (17*Zeta[3])/4)/eps^2 - 17*Zeta[3] + 
   eps*((569*Pi^4)/180 + (2315*Pi^6)/432 + Pi^2*(4/3 - (1015*Zeta[3])/18) + 
     (2*Zeta[3]*(-51 + 667*Zeta[3]))/3 - 512*Zeta[5]) - 256*Zeta[5] + 
   eps^2*((2315*Pi^6)/216 + (Pi^4*(1707 - 42199*Zeta[3]))/270 + 
     (4*Zeta[3]*(-51 + 667*Zeta[3]))/3 - 1024*Zeta[5] - 
     (Pi^2*(-120 + 5075*Zeta[3] + 69423*Zeta[5]))/45 - (52987*Zeta[7])/4), 
 G[{3, 0, 1, 0, 0, 2, 1, 1, 1, 1, 0, 0, 0, 0}] -> 
  -Pi^2/6 - Pi^2/(24*eps^2) - (149*Pi^4)/360 + eps^4*WARN[19] + 5*Zeta[3] + 
   (-Pi^2/12 + (5*Zeta[3])/2)/eps + eps^2*((-149*Pi^4)/90 - (493*Pi^6)/168 + 
     20*Zeta[3] - (703*Zeta[3]^2)/3 + (2*Pi^2*(-3 + 128*Zeta[3]))/9 + 
     332*Zeta[5]) + eps*((-149*Pi^4)/180 + (Pi^2*(-3 + 128*Zeta[3]))/9 + 
     2*(5*Zeta[3] + 83*Zeta[5])) + 
   eps^3*((-493*Pi^6)/84 + (2*(60 - 703*Zeta[3])*Zeta[3])/3 + 
     (Pi^4*(-894 + 19997*Zeta[3]))/270 + 664*Zeta[5] + 
     Pi^2*(-4/3 + (512*Zeta[3])/9 + (8497*Zeta[5])/10) + 9226*Zeta[7]), 
 G[{3, 1, 0, 0, 0, 1, 2, 1, 1, 1, 0, 0, 0, 0}] -> 
  -Pi^2/6 - Pi^2/(24*eps^2) - (57*Pi^4)/160 + eps^4*WARN[20] + 
   (17*Zeta[3])/4 + (-2*Pi^2 + 51*Zeta[3])/(24*eps) + 
   eps^2*((-57*Pi^4)/40 - (22471*Pi^6)/10080 + 17*Zeta[3] - 
     (2515*Zeta[3]^2)/12 + (Pi^2*(-24 + 931*Zeta[3]))/36 + (453*Zeta[5])/2) + 
   eps*((-57*Pi^4)/80 + (Pi^2*(-24 + 931*Zeta[3]))/72 + 
     (34*Zeta[3] + 453*Zeta[5])/4) + eps^3*((-22471*Pi^6)/5040 + 34*Zeta[3] - 
     (2515*Zeta[3]^2)/6 + (3*Pi^4*(-38 + 909*Zeta[3]))/40 + 453*Zeta[5] + 
     Pi^2*(-4/3 + (931*Zeta[3])/18 + (36797*Zeta[5])/60) + 
     (88221*Zeta[7])/16), G[{1, 4, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0}] -> 
  1/(96*eps) - ((-4 + Pi)*(4 + Pi))/96 + eps^5*WARN[21] + 
   eps^2*(33/2 - (85*Pi^2)/72 - (47*Pi^4)/480 + (683*Zeta[3])/72) + 
   (eps*(516 - 37*Pi^2 + 180*Zeta[3]))/288 + 
   eps^4*(1172 - (16633*Pi^4)/1080 - (54983*Pi^6)/90720 + 
     ((16229 - 1545*Zeta[3])*Zeta[3])/18 + Pi^2*(-81 + (15877*Zeta[3])/216) + 
     (42569*Zeta[5])/120) + 
   (eps^3*(-6379*Pi^4 + 60*Pi^2*(-715 + 334*Zeta[3]) + 
      240*(2547 + 1787*Zeta[3] + 423*Zeta[5])))/4320, 
 G[{1, 6, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0}] -> 
  1/(960*eps) + (3 - Pi^2)/720 + eps^5*WARN[22] + 
   (eps*(12 - 5*Pi^2 + 128*Zeta[3]))/960 + 
   (eps^2*(72 - 33*Pi^2 - 46*Pi^4 + 1923*Zeta[3]))/2160 + 
   (eps^3*(-1225*Pi^4 + 4*Pi^2*(-87 + 1708*Zeta[3]) + 
      48*(15 + 545*Zeta[3] + 2004*Zeta[5])))/8640 + 
   (eps^4*(-36435*Pi^4 - 14414*Pi^6 + 105*Pi^2*(-72 + 3835*Zeta[3]) + 
      21*(720 + 20*(1539 - 2336*Zeta[3])*Zeta[3] + 296067*Zeta[5])))/75600, 
 G[{4, 4, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0}] -> 
  (12 - Pi^2)/216 + eps^6*WARN[23] + (eps*(-Pi^2 + 7*Zeta[3]))/18 + 
   (eps^2*(600 - 10*Pi^2 - 31*Pi^4 + 2520*Zeta[3]))/540 + 
   eps^4*(88/3 - (599*Pi^4)/270 - (15229*Pi^6)/34020 + 
     (14*(132 - 67*Zeta[3])*Zeta[3])/27 + (2*Pi^2*(35 + 316*Zeta[3]))/27 + 
     340*Zeta[5]) + (eps^3*(-279*Pi^4 + 10*Pi^2*(-33 + 79*Zeta[3]) + 
      15*(-96 + 406*Zeta[3] + 765*Zeta[5])))/405 + 
   (eps^5*(-30458*Pi^6 + 7*Pi^4*(-8184 + 8315*Zeta[3]) + 
      7*Pi^2*(64820*Zeta[3] + 213*(-80 + 491*Zeta[5])) + 
      21*(-42240 - 560*Zeta[3]*(-25 + 201*Zeta[3]) + 350268*Zeta[5] + 
        441495*Zeta[7])))/5670, 
 G[{1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0}] -> 
  -1/(480*eps^3) - 107/(3600*eps^2) + (-1921/6750 - (13*Pi^2)/1440)/eps + 
   eps^4*WARN[24] + (-1933832 - 104325*Pi^2 + 231750*Zeta[3])/810000 + 
   (eps*(-466693936 - 75*Pi^2*(399568 + 13185*Pi^2) + 99189000*Zeta[3]))/
    24300000 + (eps^2*(-27888577232 - 1885486200*Pi^2 - 105809625*Pi^4 + 
      231750*(30736 + 975*Pi^2)*Zeta[3] + 2342216250*Zeta[5]))/182250000 + 
   (eps^3*(-3333054853568 + 896331132000*Zeta[3] - 
      75*(202627080*Pi^4 + 7772625*Pi^6 + 52*Pi^2*(58336742 - 
          12398625*Zeta[3]) + 716107500*Zeta[3]^2) + 501234277500*Zeta[5]))/
    2733750000, G[{1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0}] -> 
  (5*Pi^6)/3024 + eps^3*WARN[25] - (5*Pi^2*Zeta[3])/2 + (41*Zeta[3]^2)/8 + 
   (25*Zeta[5])/4 + (-2*Pi^2*Zeta[3] + 5*Zeta[5])/(8*eps) + 
   eps^2*(-53317/576 + (5*Pi^6)/36 + (5731*Pi^8)/3024000 - 
     (1153*Pi^4*Zeta[3])/72 + 425*Zeta[5] + 
     (Pi^2*(Zeta[3]*(-4080 + 1117*Zeta[3]) + 950*Zeta[5]))/24 + 
     (Zeta[3]*(4716 + 25830*Zeta[3] + 17725*Zeta[5]))/60 - 170*Zeta[7]) + 
   eps*((25*Pi^6)/1512 - (1153*Pi^4*Zeta[3])/720 + 
     Pi^2*(-21*Zeta[3] + (95*Zeta[5])/24) + (5*(41*Zeta[3]^2 + 42*Zeta[5]))/
      4 - 17*Zeta[7]), G[{2, 1, 2, 0, 1, 1, 1, 1, 2, 0, 0, 0, 0, 0}] -> 
  2*Pi^2 - (4*Pi^4)/45 + eps^4*WARN[26] + 24*Zeta[3] + 
   ((-2*Pi^2)/3 + 2*Zeta[3])/eps + eps*((-461*Pi^4)/90 - 52*Zeta[3] + 
     Pi^2*(-38/3 + 6*Zeta[3]) + 120*Zeta[5]) + 
   eps^2*((1303*Pi^4)/90 - (731*Pi^6)/630 + 396*Zeta[3] - (326*Zeta[3]^2)/3 + 
     Pi^2*(58 + (1448*Zeta[3])/9) + 1380*Zeta[5]) + 
   eps^3*((-4277*Pi^6)/135 - 2*Zeta[3]*(854 + 991*Zeta[3]) - 
     (Pi^4*(25557 + 2146*Zeta[3]))/270 - 
     (2*Pi^2*(451 + 634*Zeta[3] - 1329*Zeta[5]))/3 - 2940*Zeta[5] + 
     (11739*Zeta[7])/2), G[{2, 1, 2, 1, 0, 1, 1, 0, 2, 1, 0, 0, 0, 0}] -> 
  (8*Pi^2)/3 - Pi^4/15 + eps^4*WARN[27] + 28*Zeta[3] + 
   ((-2*Pi^2)/3 + 2*Zeta[3])/eps + 
   eps*(-88*Zeta[3] - (Pi^2*(168 + 50*Pi^2 + 51*Zeta[3]))/9 + 203*Zeta[5]) + 
   eps^2*((964*Pi^4)/45 - (991*Pi^6)/1260 + (8*Zeta[3]*(258 + 53*Zeta[3]))/
      3 + (16*Pi^2*(60 + 83*Zeta[3]))/9 + 1828*Zeta[5]) + 
   eps^3*((-10807*Pi^6)/315 - (8*Zeta[3]*(1428 + 635*Zeta[3]))/3 - 
     (2*Pi^4*(3428 + 2819*Zeta[3]))/45 - 
     (Pi^2*(5856 + 5924*Zeta[3] - 7041*Zeta[5]))/9 - 4876*Zeta[5] + 
     (24559*Zeta[7])/2), G[{3, 2, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}] -> 
  (-5*Pi^4)/96 + eps^3*WARN[28] + (3*Zeta[3])/4 + (3*Zeta[3])/(8*eps) + 
   eps^2*((-5*Pi^4)/24 - (17461*Pi^6)/30240 + (29*Pi^2*Zeta[3])/12 + 
     (3*(8 - 51*Zeta[3])*Zeta[3])/8 + (353*Zeta[5])/4) + 
   (eps*(-5*Pi^4 + (72 + 58*Pi^2)*Zeta[3] + 2118*Zeta[5]))/48, 
 G[{1, 4, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}] -> 
  (-71*Pi^4)/4320 + eps^3*WARN[29] + Zeta[3]/4 + Zeta[3]/(8*eps) + 
   eps^2*(-(Pi^4*(2556 + 7393*Pi^2))/38880 + Zeta[3] - (Pi^2*Zeta[3])/36 - 
     (15*Zeta[3]^2)/8 + (451*Zeta[5])/12) + 
   (eps*(-71*Pi^4 - 30*(-36 + Pi^2)*Zeta[3] + 40590*Zeta[5]))/2160, 
 G[{1, 4, 2, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0}] -> 
  eps^5*WARN[30] + Zeta[3]/3 + eps*(-(Pi^2*(300 + Pi^2))/540 + 
     (4*Zeta[3])/3) + (eps^2*(129*Pi^2 - 7*Pi^4 - 99*(-6 + Pi^2)*Zeta[3] + 
      1206*Zeta[5]))/27 + eps^3*((-109*Pi^4)/30 + (1579*Pi^6)/34020 + 
     (Pi^2*(-339 + 64*Zeta[3]))/9 + 
     (2*(Zeta[3]*(-789 + 310*Zeta[3]) + 951*Zeta[5]))/9) + 
   (eps^4*(-53330*Pi^6 + 21*Pi^4*(26337 - 30928*Zeta[3]) + 
      630*Pi^2*(7125 + 2834*Zeta[3] - 906*Zeta[5]) + 
      945*(4*(6429 - 755*Zeta[3])*Zeta[3] + 16932*Zeta[5] + 52731*Zeta[7])))/
    17010, G[{1, 0, 1, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}] -> 
  (-7*Pi^4)/45 - (7*Pi^4)/(180*eps^2) - (8959*Pi^6)/22680 + eps^2*WARN[31] + 
   Pi^2*Zeta[3] + (25*Zeta[3]^2)/4 + (59*Zeta[5])/2 + 
   ((-7*Pi^4)/90 + (Pi^2*Zeta[3])/2 + (59*Zeta[5])/4)/eps + 
   eps*((-8959*Pi^6)/11340 + (25*Zeta[3]^2)/2 + 
     Pi^4*(-14/45 + (577*Zeta[3])/216) + 59*Zeta[5] + 
     Pi^2*(2*Zeta[3] + (1835*Zeta[5])/12) + (13975*Zeta[7])/16), 
 G[{1, 1, 1, 1, 1, 1, 1, 1, 0, 2, 0, 0, 0, 0}] -> 
  (89*Pi^6)/11340 + eps^2*WARN[32] - 4*Pi^2*Zeta[3] + 53*Zeta[3]^2 + 
   10*Zeta[5] + (-2*Pi^2*Zeta[3] + 5*Zeta[5])/eps + 
   eps*((89*Pi^6)/5670 - (1051*Pi^4*Zeta[3])/90 + 106*Zeta[3]^2 + 
     20*Zeta[5] + Pi^2*(-8*Zeta[3] + (19*Zeta[5])/3) - (1367*Zeta[7])/8), 
 G[{1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 2, 0, 0, 0}] -> 
  (4*Pi^4)/9 - Pi^4/(9*eps) + eps^2*WARN[33] - (56*Pi^2*Zeta[3])/3 + 
   eps*((-28*Pi^4)/9 - (1289*Pi^6)/945 + (224*Pi^2*Zeta[3])/3 + 
     471*Zeta[3]^2 - 760*Zeta[5]) + 190*Zeta[5], 
 G[{1, 1, 1, 1, 1, 1, 1, 0, 2, 0, 0, 1, 0, 0}] -> 
  (29*Pi^6)/2268 + eps^2*WARN[34] - (20*Pi^2*Zeta[3])/3 + 5*Zeta[3]^2 + 
   60*Zeta[5] + ((-10*Pi^2*Zeta[3])/3 + 30*Zeta[5])/eps + 
   eps*((29*Pi^6)/1134 - (17*Pi^4*Zeta[3])/30 + 10*Zeta[3]^2 + 120*Zeta[5] - 
     (8*Pi^2*(5*Zeta[3] + 119*Zeta[5]))/3 + (5327*Zeta[7])/2), 
 G[{2, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0}] -> 
  (-7*Pi^4)/(360*eps) + eps^3*WARN[35] + 
   eps*((-49*Pi^4)/30 - (359*Pi^6)/2520 + (10*Pi^2*Zeta[3])/3 - 
     (11*Zeta[3]^2)/4 + (85*Zeta[5])/2) + 
   (-7*Pi^4 + 12*Pi^2*Zeta[3] + 153*Zeta[5])/36 + 
   eps^2*((-359*Pi^6)/252 - (55*Zeta[3]^2)/2 + 
     Pi^4*(-119/9 + (4309*Zeta[3])/1080) + 357*Zeta[5] + 
     Pi^2*(28*Zeta[3] + (583*Zeta[5])/12) + (163*Zeta[7])/8), 
 G[{3, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0}] -> 
  Pi^4/45 + Pi^4/(90*eps) + eps^2*WARN[36] + (Pi^2*Zeta[3])/3 + 
   eps*((2*Pi^4)/45 + (233*Pi^6)/2160 + (2*Pi^2*Zeta[3])/3 - 
     (47*Zeta[3]^2)/8 - (83*Zeta[5])/4) - (83*Zeta[5])/8, 
 G[{2, 1, 2, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0}] -> 
  eps^2*WARN[37] + (7*Pi^2*Zeta[3])/3 + 
   eps*((-3259*Pi^6)/11340 + (14*Pi^2*Zeta[3])/3 - 22*Zeta[3]^2 - 
     10*Zeta[5]) - 5*Zeta[5], 
 G[{1, 2, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0}] -> 
  (-169*Pi^6)/6480 + eps*WARN[38] + (Pi^2*Zeta[3])/6 - (17*Zeta[3]^2)/2 + 
   5*Zeta[5] + ((Pi^2*Zeta[3])/12 + (5*Zeta[5])/2)/eps, 
 G[{1, 2, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0}] -> 
  (-1829*Pi^6)/45360 + eps*WARN[39] + (Pi^2*Zeta[3])/2 - (63*Zeta[3]^2)/8 + 
   (15*Zeta[5])/4 + ((Pi^2*Zeta[3])/4 + (15*Zeta[5])/8)/eps, 
 G[{1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0}] -> WARN[40] - (5*Zeta[5])/eps, 
 G[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0}] -> WARN[41] - (5*Zeta[5])/eps, 
 G[{1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0}] -> WARN[42] - (5*Zeta[5])/eps, 
 G[{1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0}] -> WARN[43] - (5*Zeta[5])/eps}

